A Nitsche-type Method for Helmholtz Equation with an Embedded Acoustically Permeable Interface

We propose a new finite element method for Helmholtz equation in the situation where an acoustically permeable interface is embedded in the computational domain. A variant of Nitsche's method, different from the standard one, weakly enforces the impedance conditions for transmission through the interface. As opposed to a standard finite-element discretization of the problem, our method seamlessly handles a complex-valued impedance function $Z$ that is allowed to vanish. In the case of a vanishing impedance, the proposed method reduces to the classic Nitsche method to weakly enforce continuity over the interface. We show stability of the method, in terms of a discrete G{\aa}rding inequality, for a quite general class of surface impedance functions, provided that possible surface waves are sufficiently resolved by the mesh. Moreover, we prove an a priori error estimate under the assumption that the absolute value of the impedance is bounded away from zero almost everywhere. Numerical experiments illustrate the performance of the method for a number of test cases in 2D and 3D with different interface conditions.

==> Figures/Source/PlotError_Modified.m <==
function PlotError_Modified(ErrorL2FEM,ErrorH1FEM,ErrorL2NIT,ErrorH1NIT,hh,fignum)


load('ConvRate2Dfor_zeta=0n1_10.mat'); 
hh = MeshSize;
for ii = 1:4
    if ii <= 2
        fnr  = figure(ii);hold off
        set(gca,'Position',[0.07 0.06 0.9 0.9]); % figure edges position from the white edge
        set(fnr,'position',[-1800 1000 500 400]); % display position on the screen 
        set(fnr,'Papersize',[6.5 5]); %size of white space
        set(fnr,'Paperposition',[0.15 .075 6.25 5]); %figure size  
        plot(log(hh),log(ErrorL2NIT(:,1,ii)),'-sk', log(hh),log(ErrorL2NIT(:,2,ii)),'-ob',...
             log(hh),log(ErrorL2NIT(:,3,ii)),'-vr','LineWidth',2,'MarkerSize',8); hold on 
        plot(log(hh),2.15*ii+log(hh.^2),':g', log(hh),0.95*ii+log(hh.^3),':m',...
             log(hh),0.15*ii+log(hh.^4),':c','LineWidth',2,'MarkerSize',4);
        xlabel('log(h)'),ylabel('log(error)'),  
        legh = legend( 'k=1','k=2','k=3','Location','SouthEast');
        set(legh,'FontSize',14);grid on
        axis([-7 0 -30 5])
%         conv_rate  = sprintf('/Users/yedegl/MainSvnRepository/Nitsche_Helmholtz /Figures/conv_rate2D_Z0_k%d.pdf',Kappa(ii));
%         print('-dpdf', conv_rate) 
% %         keyboard 
    else
        fnr  = figure(ii);hold off
        set(gca,'Position',[0.07 0.06 0.9 0.9]); % figure edges position from the white edge
        set(fnr,'position',[-1800 1000 500 400]); % display position on the screen 
        set(fnr,'Papersize',[6.5 5]); %size of white space
        set(fnr,'Paperposition',[0.15 .075 6.25 5]); %figure size  
        plot(log(hh),log(ErrorL2NIT(:,1,ii)),'-sk', log(hh),log(ErrorL2NIT(:,2,ii)),'-ob',...
             log(hh),log(ErrorL2NIT(:,3,ii)),'-vr','LineWidth',2,'MarkerSize',8); hold on
        plot(log(hh(3:end)),2.85*ii+log(hh(3:end).^2),':g', log(hh(3:end)),2.65*ii+log(hh(3:end).^3),':m',...
             log(hh(3:end)),2.75*ii+log(hh(3:end).^4),':c','LineWidth',2,'MarkerSize',4);
        xlabel('log(h)'),ylabel('log(error)'),  
        legh=legend( 'k=1','k=2','k=3','Location','SouthEast');
        set(legh,'FontSize',14);grid on
        axis([-7 0 -30 5])
%         conv_rate  = sprintf('/Users/yedegl/MainSvnRepository/Nitsche_Helmholtz /Figures/conv_rate2D_Z0_k%d.pdf',Kappa(ii));
%         print('-dpdf', conv_rate)  
% %         keyboard %hh(3:end)
    end
end
keyboard
load('ConvRate2Dfor_zeta=21e-02+i10e-02n1_10.mat');
hh     = MeshSize;
for ii = 1:4
    if ii <= 2
        fnr  = figure(ii+100);hold off
        set(gca,'Position',[0.07 0.06 0.9 0.9]); % figure edges position from the white edge
        set(fnr,'position',[-1800 1000 500 400]); % display position on the screen 
        set(fnr,'Papersize',[6.5 5]); %size of white space
        set(fnr,'Paperposition',[0.15 .075 6.25 5]); %figure size   
        plot(log(hh),log(ErrorL2NIT(:,1,ii)),'-sk', log(hh),log(ErrorL2NIT(:,2,ii)),'-ob',...
             log(hh),log(ErrorL2NIT(:,3,ii)),'-vr','LineWidth',2,'MarkerSize',10);hold on
        plot(log(hh),log(ErrorL2FEM(:,1,ii)),'--*g', log(hh),log(ErrorL2FEM(:,2,ii)),'--+m',...
             log(hh),log(ErrorL2FEM(:,3,ii)),'--xc','LineWidth',2,'MarkerSize',8);
        plot(log(hh),2.15*ii+log(hh.^2),':r', log(hh),0.95*ii+log(hh.^3),':k',...
             log(hh),0.15*ii+log(hh.^4),':b','LineWidth',2,'MarkerSize',4);
        xlabel('log(h)'),ylabel('log(error)'), 
        legh=legend('L_2-NIT,k=1','L_2-NIT,k=2','L_2-NIT,k=3','L_2-FEM,k=1','L_2-FEM,k=2','L_2-FEM,k=3','Location','SouthEast');
        set(legh,'FontSize',14);grid on
        axis([-7 0 -30 5])
%         conv_rate  = sprintf('/Users/yedegl/MainSvnRepository/Nitsche_Helmholtz /Figures/conv_rate2D_Zdiff0_k%d.pdf',Kappa(ii));
%         print('-dpdf', conv_rate)
%         keyboard
    else 
        fnr  = figure(ii+100);hold off
        set(gca,'Position',[0.07 0.06 0.9 0.9]); % figure edges position from the white edge
        set(fnr,'position',[-1800 1000 500 400]); % display position on the screen 
        set(fnr,'Papersize',[6.5 5]); %size of white space
        set(fnr,'Paperposition',[0.15 .075 6.25 5]); %figure size   
        plot(log(hh),log(ErrorL2NIT(:,1,ii)),'-sk', log(hh),log(ErrorL2NIT(:,2,ii)),'-ob',...
             log(hh),log(ErrorL2NIT(:,3,ii)),'-vr','LineWidth',2,'MarkerSize',10);hold on
        plot(log(hh),log(ErrorL2FEM(:,1,ii)),'--*g', log(hh),log(ErrorL2FEM(:,2,ii)),'--+m',...
             log(hh),log(ErrorL2FEM(:,3,ii)),'--xc','LineWidth',2,'MarkerSize',8);
        plot(log(hh(3:end)),2.85*ii+log(hh(3:end).^2),':r', log(hh(3:end)),2.65*ii+log(hh(3:end).^3),':k',...
             log(hh(3:end)),2.75*ii+log(hh(3:end).^4),':b','LineWidth',2,'MarkerSize',4);
        xlabel('log(h)'),ylabel('log(error)'), 
        legh=legend('L_2-NIT,k=1','L_2-NIT,k=2','L_2-NIT,k=3','L_2-FEM,k=1','L_2-FEM,k=2','L_2-FEM,k=3','Location','SouthEast');
        set(legh,'FontSize',14);grid on
        axis([-7 0 -30 5])
%         conv_rate  = sprintf('/Users/yedegl/MainSvnRepository/Nitsche_Helmholtz /Figures/conv_rate2D_Zdiff0_k%d.pdf',Kappa(ii));
%         print('-dpdf', conv_rate)
        keyboard
    end
end

